A search for mid-IR bands of amino acids in the Perseus Molecular Cloud

Amino acids are building-blocks of proteins, basic constituents of all organisms and essential to life on Earth. They are present in carbonaceous chondrite meteorites and comets, but their origin is still unknown. We present Spitzer spectroscopic observations in the star-forming region IC 348 of the Perseus Molecular Cloud showing the possible detections of mid-IR emission lines consistent with the most intense laboratory bands of the three aromatic amino acids, tyrosine, phenylalanine and tryptophan and the aliphatic amino acids isoleucine and glycine. Based on these tentative identifications, preliminary estimates of column densities give values 10-100 times higher for isoleucine and glycine than for the aromatic amino acids as in some meteorites. Potential counterparts of the strongest laboratory bands of each amino acid are also found in the combined spectrum of 32 interstellar locations obtained in diverse unrelated star-forming regions.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

